A purification postulate for quantum mechanics with indefinite causal order

To study which are the most general causal structures which are compatible with local quantum mechanics, Oreshkov et al. introduced the notion of a process: a resource shared between some parties that allows for quantum communication between them without a predetermined causal order. These processes can be used to perform several tasks that are impossible in standard quantum mechanics: they allow for the violation of causal inequalities, and provide an advantage for computational and communication complexity. Nonetheless, no process that can be used to violate a causal inequality is known to be physically implementable. There is therefore considerable interest in determining which processes are physical and which are just mathematical artefacts of the framework. Here we make the first step in this direction, by proposing a purification postulate: processes are physical only if they are purifiable. We derive necessary conditions for a process to be purifiable, and show that several known processes do not satisfy them.

==> anc/purification.m <==
function purification_publishable

%% Tests for purifiability of process matrices

%% Functions TrX, sysexchange, and syspermute from Toby Cubitt's Quantinf package, available at http://www.dr-qubit.org/download.php?file=matlab/quantinf.tar.gz

desc = [2 2 2 2];
dtotal = prod(desc);
dai=desc(1);
dao=desc(2);
dbi=desc(3);
dbo=desc(4);

id = [1 0; 0 1];
x  = [0 1; 1 0];
y  = [0,-1i;1i,0];
z  = [1 0; 0 -1];
sig = {id,x,y,z};

function x = TrX(p,sys,dim)

if any(sys > length(dim)) || any(sys < 0)
  error('Invalid subsystem in SYS')
end
if (length(dim) == 1 && mod(length(p)/dim,1) ~= 0)...
  || length(p) ~= prod(dim)
  error('Size of state PSI inconsistent with DIM');
end

if exist('setdiff')
  sys = setdiff(sys,find(dim == 1));
else
  sys = complement(find(dim == 1),sys);
end
dim = dim(find(dim ~= 1));

n = length(dim);
rdim = dim(end:-1:1);
keep = [1:n];
keep(sys) = [];
dimtrace = prod(dim(sys));
dimkeep = length(p)/dimtrace;


if any(size(p) == 1)
  if size(p,1) == 1
    p = p';
  end
  perm = n+1-[keep(end:-1:1),sys];
  x = reshape(permute(reshape(p,rdim),perm),[dimkeep,dimtrace]);
  x = x*x';


else
  perm = n+1-[keep(end:-1:1),keep(end:-1:1)-n,sys,sys-n];
  x = reshape(permute(reshape(p,[rdim,rdim]),perm),...
              [dimkeep,dimkeep,dimtrace^2]);
  x = sum(x(:,:,[1:dimtrace+1:dimtrace^2]),3);

end

end

function q = sysexchange(p,sys,dim)

perm = [1:length(dim)];
perm(sys(1)) = sys(2);
perm(sys(2)) = sys(1);

q = syspermute(p,perm,dim);

end

function q = syspermute(p,perm,dim)

n = length(dim);
d = size(p);
if length(perm) ~= n
  error('Number of subsystems in PERM and DIM inconsistent')
end
if sort(perm) ~= [1:n]
  error('PERM is not a valid permutation')
end
if length(p) ~= prod(dim)
  error('Total dimension in DIM does not match state P')
end

if any(size(p)==1)
  perm = n+1-perm([end:-1:1]);
  q = reshape(permute(reshape(p,dim(end:-1:1)),perm),d);

elseif d(1) == d(2)
  perm = n+1-perm([end:-1:1]);
  perm = [perm,n+perm];
  q = reshape(permute(reshape(p,[dim(end:-1:1),dim(end:-1:1)]),perm),d);
end

end

function psi = sket(index,d)

psi = sparse(d,1);
psi(index) = 1;

end

function psi = ket(index,d)

psi = zeros(d,1);
psi(index) = 1;

end


function out = ao(s)
	out = kron(eye(dao),TrX(s,1,[dao dbo*dai*dbi*rank_w]))/(dao);
end

function out = bo(s)
	out = kron(eye(dbo),TrX(s,2,[dao dbo dai*dbi*rank_w]))/(dbo);
	out = sysexchange(out,[1 2],[dbo dao dai*dbi*rank_w]);
end

function out = aobo(s)
	out = kron(eye(dao*dbo),TrX(s,1,[dao*dbo dai*dbi*rank_w]))/(dao*dbo);
end

function out = bibo(s)
	out = bo(s);
	out = TrX(out,2,[dao*dbo*dai dbi rank_w]);
	out = kron(out,eye(dbi)/dbi);
	out = sysexchange(out,[2 3],[dao*dbo*dai rank_w dbi]);
end

function out = aiao(s)
	out = ao(s);
	out = TrX(out,2,[dao*dbo dai dbi*rank_w]);
	out = kron(eye(dai)/dai,out);
	out = sysexchange(out,[1 2],[dai dao*dbo dbi*rank_w]);
end


function out = p(w)
	out = kron(TrX(w,2,[dao*dbo*dai*dbi rank_w]),eye(rank_w))/(rank_w);
end

function out = l_v(w)
	out = w - p(w) + p(ao(w)+bo(w)-aobo(w)-bibo(w)+ao(bibo(w))-aiao(w)+bo(aiao(w)));
end

function out = term(i,j,k,l)
	out = kron( kron(sig{i},sig{j}) , kron(sig{k},sig{l}));
end

function out = inverse_choi(in)
	d = sqrt(length(in));
	out = zeros(d,d);
	for i=1:d
	  for j=1:d
	    out(i,j) = in(d*(j-1)+i);
	  end
	end
end



%% Define processes w_ocb, w_max, and w_opt, with subsystems in the order A_O,B_O,A_I,B_I

w_ocb = (term(1,1,1,1) + (term(4,1,1,4) + term(1,4,4,2))/sqrt(2))/4;

a0 = 0.27435579075022826;
a1 = 0.21782099862083734;
a2 = 0.36282210462488584;
a3 = 0.31137954392856590;
a4 = 0.20972203627581232;

w_max = (term(1,1,1,1) + a0*term(1,1,4,4) - a1*(term(1,1,4,1) + term(1,1,1,4)) - a2*(term(1,4,4,1) + term(4,1,1,4)) + a4*(term(1,2,4,2) - term(1,3,4,3) + term(2,1,2,4) - term(3,1,3,4)) + a3*(term(1,4,4,4) + term(4,1,4,4)) )/4;

w_opt = (term(1,1,1,1) + (sqrt(3)-1)*(term(2,1,1,2) + term(3,1,1,3) + term(4,1,1,4))/3 + term(1,4,4,2)/sqrt(3))/4;

%% Select which process to test for purifiability

w = w_opt;


%% Calculate vector \ket{w_0}

rank_w = rank(w,0.0001)
[v d] = eig(w);
[sorted_eigs idx] = sort(diag(d),'descend');
w_eigenvalues = sorted_eigs(1:rank_w);
w_eigenvectors = cell(1,rank_w);
for i=1:rank_w
	w_eigenvectors{i} = v(:,idx(i));
end
d_pure = dao*dbo*dai*dbi*rank_w;
w0 = sparse(d_pure,1);
for i=1:rank_w
	w0 = w0 + sqrt(w_eigenvalues(i))*kron(w_eigenvectors{i},sket(i,rank_w));
end

%% Calculate projector \Pi_{L_V^\perp}

sprintf('\n');
reverseStr = '';
choi_lv = sparse(d_pure^2,d_pure^2);
for i=1:d_pure
    for j=1:d_pure
	choi_lv = choi_lv + kron(sparse(i,j,1,d_pure,d_pure),l_v(ket(i,d_pure)*ket(j,d_pure)'));

	percent_done = 100*((i-1)*d_pure+j-1)/d_pure^2;
        msg = sprintf('Calculating Choi representation of L_V. %3.1f percent complete.', percent_done);
        fprintf([reverseStr, msg]);
        reverseStr = repmat(sprintf('\b'), 1, length(msg));
    end
end
sprintf('\n');

projector_lv = reshape(permute(reshape(full(choi_lv),[d_pure,d_pure,d_pure,d_pure]),[1,3,2,4]),d_pure^2,d_pure^2);
Pi_lv = sparse(projector_lv);
Pi_lv_perp = speye(d_pure^2)-Pi_lv;

%% if you run out of memory, try replacing full(choi_lv) with ndSparse(choi_lv). You will need the library ndSparse.

%% if you are running this code more than once, saving Pi_lv_perp is a good idea

%filename=strcat('purification',num2str(rank_w));
%save(filename,'Pi_lv_perp');
%purification_projector = load(filename);
%Pi_lv_perp = purification_projector.Pi_lv_perp;

%% Calculate matrix O_W

O_W = kron(conj(w0)',speye(d_pure))*Pi_lv_perp*kron(conj(w0),speye(d_pure));
O_W = (O_W+O_W')/2;

%% Calculate orthonormal basis for V_W (null eigenspace of O_W)

[v d] = eig(full(O_W));
[sorted_eigs idx] = sort(diag(d),'ascend');

dim_vw = 0;
while sorted_eigs(dim_vw+1) <= 1e-6
dim_vw = dim_vw + 1;
end

r=cell(1,dim_vw);
for i=1:dim_vw
	r{i} = v(:,idx(i));
end

%% Calculate isometry R to restrict Hilbert space from A_IA_OB_IB_OF to V_W

R = 0;
for i=1:dim_vw
	R = R + ket(i,dim_vw)*r{i}';
end

%% Calculate restricted operator \Pi_{L_V^\perp|V_W}

Pi_lv_vw = kron(conj(R),R)*Pi_lv_perp*kron(conj(R),R)';
Pi_lv_vw = (Pi_lv_vw+Pi_lv_vw')/2;

%% Calculate constraint matrices C_k

[v d] = eig(Pi_lv_vw);
[sorted_eigs idx] = sort(diag(d),'descend');

d_m = 0;
while sorted_eigs(d_m+1) >= 1e-6
d_m = d_m + 1;
end

M = cell(1,d_m);
C = cell(1,2*d_m);
for k=1:d_m
M{k} = transpose(inverse_choi(v(:,idx(k))));
C{k} = M{k}+M{k}';
C{k+d_m} = 1i*(M{k}-M{k}');
end

%% Calculate d_C_k

dC = zeros(1,2*d_m);
for k=1:2*d_m
lambda = eig(C{k});
nzero = sum(sum(abs(lambda) <= 1e-6));
nplus = sum(sum(lambda > 1e-6));
nminus = sum(sum(lambda < -1e-6));
dC(k) = nzero + min(nplus,nminus);
end

%% Calculate d_max

d_max = min(dC)

end


